Hadwiger's Covering Conjecture in Three Dimensions

Let $K \subset \R^3$ be an arbitrary convex body. We prove that $K$ can be covered by eight smaller positive homothetic copies of itself: there exist a scalar $\lambda \in (0, 1)$ and translation vectors $v_1, \dots, v_8 \in \R^3$ such that \begin{equation*} K \subseteq \bigcup_{i=1}^{8} (\lambda K + v_i). \end{equation*} This resolves Hadwiger's covering conjecture in three dimensions.

==> anc/README.txt <==
Hadwiger's Covering Conjecture in Three Dimensions — Lean 4 Formalization
=========================================================================

This arXiv ancillary bundle accompanies the 20-page manuscript
"Hadwiger's Covering Conjecture in Three Dimensions"
by Dror Aiger, Sariel Har-Peled, and Goran Zuzic.

Files
-----
- README.txt                 This file.
- hadwiger_3d_lean.tar.gz    Complete Lean 4 (v4.33.1 + stock Mathlib v4.33.1)
                             1-to-1 formalization (29 .lean files; 15,025 total /
                             13,422 non-comment lines; zero sorrys; standard
                             axioms only: propext, Classical.choice, Quot.sound).

Archive Contents (unpacks into hadwiger_3d_lean/)
-------------------------------------------------
- lean-toolchain             Pinned Lean 4 version (leanprover/lean4:v4.33.1).
- lakefile.lean              Lake package definition (depends only on stock Mathlib v4.33.1).
- lake-manifest.json         Exact pinned Mathlib + transitive dependency commits.
- Challenge.lean             18-line standalone specification of Theorem 1.1
                             (hadwiger_covering_3d), with zero custom definitions.
- ChallengeAudit.lean        Machine-checked equivalence to non-uniform ratios,
                             Pointwise notation, Fin 3 -> R, and sharpness on [0, 1]^3.
- Solution.lean & Solution/  End-to-end 1-to-1 formal proof organized directly by
                             manuscript section and appendix (Section2_Prelims,
                             Section3_1_CurveCovering [Helly-free],
                             Section3_2_ShadowBoundary, Section3_3_JohnMeanWidth,
                             Section3_4_PolyhedralCrofton, Section3_5_MainProof,
                             AppendixA1..A3, and Background/).
- config.json                leanprover/comparator verification configuration.
- scripts/check_clean.py     Static audit script checking zero sorrys, zero custom
                             axioms, no metaprogramming, and no native_decide.

1-to-1 Manuscript-to-Lean Map
-----------------------------
  Theorem 1.1 (Main theorem)          Challenge.lean / Solution.lean: hadwiger_covering_3d
                                      Solution/Section3_5_MainProof.lean: hadwiger_main_theorem
  Section 2 (Preliminaries)           Solution/Section2_Prelims.lean:
    Lemma 2.1 (Fatou)                   lemma_fatou_sphere, lemma_fatou_sphere_real
    Lemma 2.8 (Minkowski gauge)         lemma_gauge_props
    Theorem 2.13 (Ewald-Larman-Rogers)  theorem_elr_segment_free_measure_zero (+ Background/ELR/)
    Lemma 2.14 (Separation)             lemma_separation_closest_point, lemma_supporting_hyperplane
    Proposition 2.15 (Illum. equiv.)    Solution/AppendixA1_IlluminationEquiv.lean:
                                          prop_equiv_illumination (all 4 equivalences)
    Fact 2.16 (Affine invariance)       fact_coveringNumber_affine_invariant
    Observation 2.17 (Affine cubes = 8) obs_affineCube_coveringNumber_eq_eight
                                        (+ ChallengeAudit.lean: unitCube_not_covered_by_seven)
  Section 3.1 (Short curves)          Solution/Section3_1_CurveCovering.lean:
    Lemma 3.1 (Helly-free covering)     exists_longest_parallel_chord, lemma_curve_covering_short
  Section 3.2 (Shadow boundary)       Solution/Section3_2_ShadowBoundary.lean:
    Observation 3.2 (+/-xi illum.)      obs_outside_shadow
    Observation 3.3 (Polar curve)       shadowBoundary_fiber_unique, obs_shadow_curve_and_length
  Section 3.3 (John mean width)       Solution/Section3_3_JohnMeanWidth.lean:
    Lemma 3.4 (Delta cube <=> K cube)   lemma_diff_affineCube
    Theorem 3.5 (John decomposition)    theorem_john_decomposition (+ AppendixA2_John.lean)
    Theorem 3.6 (Mean width <= 3)       theorem_mean_width_john_rigidity (+ AppendixA3_MeanWidth.lean)
  Section 3.4 (Polyhedral Crofton)    Solution/Section3_4_PolyhedralCrofton.lean:
    Lemma 3.7 (Outer polytope)          exists_outer_irredundant_polytope (Background/Polytope/Approx.lean)
    Lemma 3.8 (Great-circle avg)        lemma_great_circle_avg (+ Background/SphericalGreatCircle.lean)
    Observation 3.9 (Silhouette)        obs_polyhedral_silhouette (+ Background/Polytope/)
    Lemma 3.10 (Polyhedral Crofton)     lemma_polyhedral_crofton (+ Cauchy2D, SphericalDihedral)
    Theorem 3.11 (Short shadow < 12)    theorem_short_shadow_boundary
  Section 3.5 (Proof of Theorem 1.1)  Solution/Section3_5_MainProof.lean: hadwiger_main_theorem

How to Build & Verify Locally
-----------------------------
Prerequisites: Lean 4 via elan (https://github.com/leanprover/elan) and Python 3.

1. Unpack the Lean 4 project:
       tar -xzf hadwiger_3d_lean.tar.gz
       cd hadwiger_3d_lean

2. Download prebuilt Mathlib v4.33.1 oleans and compile all targets:
       lake exe cache get
       lake build Challenge ChallengeAudit Solution

3. Run the static cleanliness check:
       python3 scripts/check_clean.py

4. (Optional) Verify exact statement equality and axiom footprint against
   Challenge.lean using leanprover/comparator (https://github.com/leanprover/comparator):
       lake env comparator config.json
   Or inspect axioms directly in Lean:
       printf 'import Solution
#print axioms hadwiger_covering_3d
' | lake env lean --stdin

